Anisotropic space-time goal-oriented error control and mesh adaptivity for convection-diffusion-reaction equations

We present an anisotropic goal-oriented error estimator based on the Dual Weighted Residual (DWR) method for time-dependent convection-diffusion-reaction (CDR) equations. Using anisotropic interpolation operators the estimator is elementwise separated with respect to the single directions in space and time leading to adaptive, anisotropic mesh refinement in a natural way. To prevent spurious oscillations the streamline upwind Petrov-Galerkin (SUPG) method is applied to stabilize the underlying system in the case of high P\'eclet numbers. Efficiency and robustness of the underlying algorithm are demonstrated for different goal functionals. The directional error indicators quantify anisotropy of the solution with respect to the goal, and produce meshes that efficiently capture sharp layers. Numerical examples show the superiority of the proposed approach over isotropic adaptive and global mesh refinement using established benchmarks for convection-dominated transport.

==> cleanup.sh <==
#!/bin/bash
rm -f *.bbl
rm -f *.blg
rm -f *.dvi
rm -f *.aux
rm -f *.ps
rm -f *.log
rm -f *.out
rm -f *.nav
rm -f *.snm
rm -f *.toc
rm -f *.spl
rm -f *.backup
rm -f *.gnuplot
rm -f *.table
rm -f *synctex.gz
rm -f *tex.bak
rm -f *~

